Extendibility limits quantum-secured communication and key distillation

Secret-key distillation from quantum states and channels is a central task of interest in quantum information theory, as it facilitates private communication over a quantum network. Here, we study the task of secret-key distillation from bipartite states and point-to-point quantum channels using local operations and one-way classical communication (one-way LOCC). We employ the resource theory of unextendible entanglement to study the transformation of a bipartite state under one-way LOCC, and we obtain several efficiently computable upper bounds on the number of secret bits that can be distilled from a bipartite state using one-way LOCC channels; these findings apply not only in the one-shot setting but also in some restricted asymptotic settings. We extend our formalism to private communication over a quantum channel assisted by forward classical communication. We obtain efficiently computable upper bounds on the one-shot forward-assisted private capacity of a channel, thus addressing a question in the theory of quantum-secured communication that has been open for some time now. Our formalism also provides upper bounds on the rate of private communication when using a large number of channels in such a way that the error in the transmitted private data decreases exponentially with the number of channel uses. Moreover, our bounds can be computed using semidefinite programs, thus providing a computationally feasible method to understand the limits of private communication over a quantum network.

==> anc/Channel_smooth_min_unext_ent.py <==
import cvxpy as cp
import qutipy as qt
import numpy as np

# Generates a d-dimensional state vector in the ith computational basis
def ket(i,d):
    
    out = np.zeros((d,1),dtype = complex)
    
    out[i][0] = 1
    
    return out

# Generates the conjugate-transpose of a d-dimensional state vector in the ith computational basis
def bra(i,d):
    
    out = np.zeros((1,d),dtype=complex)
    
    out[0][i] = 1
    
    return out

# Converts a CVXPY variable to a NumPy object
def num(X):
    
    return qt.cvxpy_to_numpy(X)

# Converts a NumPy object to a CVXPY variable
def cvx(X):
    
    return qt.numpy_to_cvxpy(X)

# Generates a maximally entangled state. Alice's system is a d_A-dimensional system residing in an r_A-dimensional space. Bob's system is a d_B-dimensional system residing in an r_B-dimensional space.  
def max_ent_embed(d_A, d_B, r_A, r_B):
    
    max_ent = np.zeros((r_A*r_B,r_A*r_B), dtype = complex)
    
    for i in range(0,d_A):
        
        for j in range(0,d_B):
            
            max_ent = max_ent + qt.tensor(ket(i,r_A)@bra(j,r_A),ket(i,r_B)@bra(j,r_B))
            
    return max_ent/qt.Tr(max_ent)


# Returns the Choi operator of an erasure channel
# d: Input dimension of the erasure channel
# eras_prob: Probability of erasure
def eras_choi(d,eras_prob):
    
    Phi = max_ent_embed(d,d,d,d+1)

    eras = np.zeros((d+1,d+1), dtype = complex)

    eras[d][d] = 1
    
    return d*(1-eras_prob)*Phi + eras_prob*qt.tensor(qt.eye(d),eras)


# Computes the smooth-min unextendible entanglement of a point-to-point channel using (H.3) from the main paper
# Gamma_N: Choi operator of the channel
# d_A: Dimension of the input of the channel
# d_B: Dimensino of the output of the channel
# eps: Error parameter epsilon
def smooth_min_unext_ent(Gamma_N,d_A,d_B,eps):
    
    Gamma_P = cp.Variable((d_A*d_B**2,d_A*d_B**2),complex = True)
    
    lam = cp.Variable()

    Y = cp.Variable((d_A*d_B,d_A*d_B), complex = True)

    mu = cp.Variable()

    constraints = [mu >= 0, lam >=0, Y >> 0, Gamma_P >> 0]
    
    Gamma_M = cvx(qt.partial_trace(num(Gamma_P),[2],[d_A,d_B,d_B]))
    
    constraints += [cvx(qt.partial_trace(num(Gamma_P),[3],[d_A,d_B,d_B])) == Gamma_N]

    constraints += [cvx(qt.partial_trace(num(Y),[2],[d_A,d_B])) << lam*qt.eye(d_A)]

    constraints += [mu*Gamma_N << Gamma_M + Y]

    prob = cp.Problem(cp.Maximize(mu*(1-eps) - lam),constraints)

    prob.solve(solver = 'MOSEK')
    
    return -0.5*np.log2(prob.value) 

# Computes the upper bound on the one-shot, one-way private capacity of a channel using Theorem 4 from the main paper
# Gamma_N: Choi operator of the channel
# d_A: dimension of system A
# d_B: dimension of system B
# eps: Error parameter epsilon
def smooth_min_bnd_full(Gamma_N,d_A,d_B,eps):
    
    J = 2**(-2*smooth_min_unext_ent(Gamma_N,d_A,d_B,eps))
    
    if J > eps:
    
        return 0.5*np.log2(((np.sqrt(J*(1-J))+np.sqrt(eps*(1-eps)))/(J-eps))**2 + 1)
    else:
        return float('inf')
    
# Computes the relaxed upper bound on the one-shot, one-way private capacity of a channel using Corollary 4 (Equation 214) from the main paper
# Gamma_N: Choi operator of the channel
# d_A: dimension of system A
# d_B: dimension of system B
# eps: Error parameter epsilon 
def smooth_min_bnd_relaxed(Gamma_N,d_A,d_B,eps):
    
    J = 2**(-2*smooth_min_unext_ent(Gamma_N,d_A,d_B,eps))
    
    if J > np.sqrt(eps):
    
        return -np.log2(np.sqrt(J)-np.sqrt(eps))
    else:
        return float('inf')

# Computes the relaxed upper bound on the one-shot, one-way private capacity of a channel using Corollary 4 (Equation 215) from the main paper
# Gamma_N: Choi operator of the channel
# d_A: dimension of system A
# d_B: dimension of system B
# eps: Error parameter epsilon    
def smooth_min_bnd_trace(Gamma_N,d_A,d_B,eps):
    
    J = 2**(-2*smooth_min_unext_ent(Gamma_N,d_A,d_B,eps))
    
    if J > np.sqrt(eps):
    
        return -0.5*np.log2(J-np.sqrt(eps))
    else:
        return float('inf')
    
# Calculates the alpha-geometric unextendible entanglement of a point-to-point channel using (H.4)-(H.9) from the main paper
# Gamma_N : Choi operator of the channel
# d_A : Dimension of the input to the channel
# d_B_out : Dimension of the output of the channel
# l: Parameter that defines alpha. alpha = 1+2^(-l)
def Geo_unext_ent(Gamma_N, d_A, d_B, l):
    
    N = []          
    
    d_op = d_A*d_B  
    
    d_op_list = [d_A, d_B] 
    
    d_ext = d_A*d_B**2      
    
    d_ext_list = [d_A, d_B, d_B] 
    
    Gamma_P = cp.Variable((d_ext,d_ext),hermitian = True) 

    Gamma_M = cp.Variable((d_op,d_op),hermitian = True) 

    M = cp.Variable((d_op,d_op),hermitian = True)

    y = cp.Variable(complex=False)

    for i in range(0,l+1):

        N.append(cp.Variable((d_op,d_op),hermitian=True))

    constraints = [cp.bmat([[M, Gamma_N],[Gamma_N, N[l]]]) >> 0]

    for i in range(1,l+1):

        constraints += [cp.bmat([[Gamma_N, N[i]],[N[i], N[i-1]]]) >> 0]

    constraints += [N[0]==Gamma_M]
    
    M_tr = cvx(qt.partial_trace(num(M),[2],d_op_list))

    constraints += [y*qt.eye(d_A) - M_tr >> 0]

    Gamma_P_tr_B1 = cvx(qt.partial_trace(num(Gamma_P),[2],d_ext_list))

    Gamma_P_tr_B2 = cvx(qt.partial_trace(num(Gamma_P),[3],d_ext_list))

    constraints +=[Gamma_M >>0] 
    
    constraints += [Gamma_P_tr_B1 == Gamma_M]
    
    constraints += [Gamma_P_tr_B2 == Gamma_N]
    
    constraints += [Gamma_P >> 0] 
    
    constraints += [cvx(qt.partial_trace(num(Gamma_M),[2],d_op_list)) == qt.eye(d_A)]

    prob = cp.Problem(cp.Minimize(y),constraints)

    prob.solve(solver = "MOSEK")
    
    return 2**(l-1)*np.log2(prob.value)


# Computes the upper bound on the n-shot, one-way private capacity of a channel using Corollary 5 from the main paper
# Gamma_N: Choi operator of the channel
# d_A: dimension of system A
# d_B: dimension of system B
# eps: Error parameter epsilon
def geo_nshot_bnd(Gamma_N, d_A, d_B, eps, l, n):
    
    J = 2**(-2*n*Geo_unext_ent(Gamma_N, d_A, d_B, l))
    
    alpha = 1+2**(-l)
    
    J_eps = (1-eps)**(alpha/(alpha - 1))*J
    
    if J_eps > eps:
    
        return 0.5*np.log2(((np.sqrt(J_eps*(1-J_eps)) + np.sqrt(eps*(1-eps)))/(J_eps - eps))**2 + 1)
    
    else:
        
        return float('inf')

# Computes the upper bound on the a-exponential one-way private capacity of a channel using Theorem 5 from the main paper
# Gamma_N: Choi operator of the channel
# d_A: dimension of system A
# d_B: dimension of system B
def geo_asymptotic_bnd(Gamma_N, d_A, d_B):
    
    return Geo_unext_ent(Gamma_N, d_A, d_B, l=10)
    
    
# Example code for upper bounds on the n-shot, one-way private capacity of an erasure channel


d = 2       # Dimension of the isotropic state

eps  = 0.001 # Error tolerance for the distillation task

n = 5       # Number of copies of the state

l = 8       # Parameter that defines alpha. alpha = 1+2^(-l)


# Loop over different values of the parameter F of the isotropic state. Computes the upper bounds from Theorem 2, Corollary 1,2, and 3 for different isotropic states
for i in range(0,10):

    eras_prob = i*0.02 # Probability of erasure
    
    Gamma_N = eras_choi(d,eras_prob)   # Constructing the Choi operator of the erasure channel
    
    print('Erasure probabiltiy = ',eras_prob)
    
    print('Upper bound from Theorem 4: ', smooth_min_bnd_full(Gamma_N,d,d+1,eps))
    
    print('Upper bound from Corollary 4 (Eqn. 214): ', smooth_min_bnd_relaxed(Gamma_N,d,d+1,eps))
    
    print('Upper bound from Corollary 4 (Eqn. 215): ', smooth_min_bnd_trace(Gamma_N,d,d+1,eps))
    
    print('Upper bound from Corollary 5 for n = ', n, ': ', geo_nshot_bnd(Gamma_N,d,d+1,eps,l,n))
    
    print('Upper bound on a-exponential one-way private capacity from Theorem 5: ', geo_asymptotic_bnd(Gamma_N,d, d+1))
    
    print('---------------------------------------------')
    





==> anc/smooth_min_unext_ent_st.py <==
import cvxpy as cp
import qutipy as qt
import numpy as np


# Converts a CVXPY variable to a NumPy object
def num(X):
    
    return qt.cvxpy_to_numpy(X)

# Converts a NumPy object to a CVXPY variable
def cvx(X):
    
    return qt.numpy_to_cvxpy(X)


# Computes the smooth-min unextendible entanglement of a bipartite state rho using the SDP given in (H.1) of the main paper
# d_A : dimension of system A
# d_B : dimension of system B
# eps : Parameter epsilon
def smooth_min_unext_ent(rho,d_A,d_B,eps):
    
    rho_ext = cp.Variable((d_A*d_B**2,d_A*d_B**2),complex = True)

    Z = cp.Variable((d_A*d_B,d_A*d_B), complex = True)

    mu = cp.Variable()

    constraints = [mu >= 0, Z >> 0, rho_ext >> 0]

    sigma = cvx(qt.partial_trace(num(rho_ext),[2],[d_A,d_B,d_B]))

    constraints += [cvx(qt.partial_trace(num(rho_ext),[3],[d_A,d_B,d_B])) == rho]

    constraints += [mu*rho << sigma + Z]

    prob = cp.Problem(cp.Maximize(mu*(1-eps) - cp.real(cp.trace(Z))),constraints)

    prob.solve(solver = 'MOSEK')
    
    return -0.5*np.log2(prob.value)


# Computes the upper bound on the one-shot, one-way distillable key of a state rho using Theorem 2 from the main paper
# d_A: dimension of system A
# d_B: dimension of system B
# eps: Error parameter epsilon
def smooth_min_bnd_full(rho,d_A,d_B,eps):
    
    J = 2**(-2*smooth_min_unext_ent(rho,d_A,d_B,eps))
    
    if J > eps:
    
        return 0.5*np.log2(((np.sqrt(J*(1-J))+np.sqrt(eps*(1-eps)))/(J-eps))**2 + 1)
    else:
        return float('inf')
    
# Computes the relaxed upper bound on the one-shot, one-way distillable key of a state rho using Corollary 1 from the main paper
# d_A: dimension of system A
# d_B: dimension of system B
# eps: Error parameter epsilon
def smooth_min_bnd_relaxed(rho,d_A,d_B,eps):
    
    J = 2**(-2*smooth_min_unext_ent(rho,d_A,d_B,eps))
    
    if J > np.sqrt(eps):
    
        return -np.log2(np.sqrt(J)-np.sqrt(eps))
    else:
        return float('inf')
    

# Computes the relaxed upper bound on the one-shot, one-way distillable key of a state rho using Corollary 2 from the main paper
# d_A: dimension of system A
# d_B: dimension of system B
# eps: Error parameter epsilon
def smooth_min_bnd_trace(rho,d_A,d_B,eps):
    
    J = 2**(-2*smooth_min_unext_ent(rho,d_A,d_B,eps))
    
    if J > np.sqrt(eps):
    
        return -0.5*np.log2(J-np.sqrt(eps))
    else:
        return float('inf')
    
# Computes the max-unextendible entanglement of a bipartite state rho using the SDP given in (H.2) of the main paper
# d_A : dimension of system A
# d_B : dimension of system B
# eps : Parameter epsilon
def Emax(rho,d_A,d_B):
    
    lam = cp.Variable()
    
    sigma = cp.Variable((d_A*d_B**2,d_A*d_B**2),complex = True)
    
    sigma_1 = cvx(qt.partial_trace(num(sigma),[3],[d_A,d_B,d_B]))
    
    sigma_2 = cvx(qt.partial_trace(num(sigma),[2],[d_A,d_B,d_B]))
    
    constraints = []
    
    constraints += [sigma >> 0, sigma_1 == rho, lam*rho << sigma_2, cp.real(cp.trace(sigma)) == 1, cp.real(cp.trace(sigma_2)) == 1]
    prob = cp.Problem(cp.Maximize(lam), constraints)
    
    prob.solve(solver = 'MOSEK')
    
    return prob.value


# Computes the upper bound on the n-shot, one-way distillable key of a state rho using Corollary 3 from the main paper
# d_A: dimension of system A
# d_B: dimension of system B
# eps: Error parameter epsilon
# n: Number of copies of the state rho
def Emax_bnd(rho,d_A,d_B,eps,n):
    
    J = ((Emax(rho,d_A,d_B))**n)*(1-eps)
    
    if J > eps:
    
        K = 0.5*np.log2(((np.sqrt(J*(1-J)) + np.sqrt(eps*(1-eps)))/(J-eps))**2+1)
        
        return K
    
    else:
        
        return float('inf')
    
    
# Example code for upper bounds on the n-shot, one-way distillable key of an isotropic state


d = 2       # Dimension of the isotropic state

eps  = 0.01 # Error tolerance for the distillation task

n = 5       # Number of copies of the state

Phi = qt.max_ent(d,True,True) # d-dimensional maximally entangled state

Phi_perp = (qt.eye(d**2)-Phi)/(d**2-1) # Projector onto the orthogonal subspace of the maximally entangled state normalized to be unit trace


# Loop over different values of the parameter F of the isotropic state. Computes the upper bounds from Theorem 2, Corollary 1,2, and 3 for different isotropic states
for i in range(0,10):

    F = 0.85+0.05*i/10.0 # Generating the parameter of the isotropic state
    
    rho = F*Phi + (1-F)*Phi_perp   # Constructing the isotropic state
    
    print('F = ',F)
    
    print('Upper bound from Theorem 2: ', smooth_min_bnd_full(rho,d,d,eps))
    
    print('Upper bound from Corollary 1: ', smooth_min_bnd_relaxed(rho,d,d,eps))
    
    print('Upper bound from Corollary 2: ', smooth_min_bnd_trace(rho,d,d,eps))
    
    print('Upper bound from Corollary 3 for n = ', n, ': ', Emax_bnd(rho,d,d,eps,n))
    
    print('---------------------------------------------')
    
    






